Downbeat Tracking with Tempo-Invariant Convolutional Neural Networks

The human ability to track musical downbeats is robust to changes in tempo, and it extends to tempi never previously encountered. We propose a deterministic time-warping operation that enables this skill in a convolutional neural network (CNN) by allowing the network to learn rhythmic patterns independently of tempo. Unlike conventional deep learning approaches, which learn rhythmic patterns at the tempi present in the training dataset, the patterns learned in our model are tempo-invariant, leading to better tempo generalisation and more efficient usage of the network capacity. We test the generalisation property on a synthetic dataset created by rendering the Groove MIDI Dataset using FluidSynth, split into a training set containing the original performances and a test set containing tempo-scaled versions rendered with different SoundFonts (test-time augmentation). The proposed model generalises nearly perfectly to unseen tempi (F-measure of 0.89 on both training and test sets), whereas a comparable conventional CNN achieves similar accuracy only for the training set (0.89) and drops to 0.54 on the test set. The generalisation advantage of the proposed model extends to real music, as shown by results on the GTZAN and Ballroom datasets.

==> figures/.ipynb_checkpoints/TempoInvCNN-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.insert(0, '/Users/brunodigiorgi/Documents/notes/data_visualization/')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Using TensorFlow backend.\n"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.transforms as mtransforms\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "from mpl_toolkits.mplot3d.art3d import Poly3DCollection\n",
    "\n",
    "import colors\n",
    "\n",
    "from dsp.api import *\n",
    "from downbeat.model.tempoinv.target import TargetProcessor\n",
    "from keras import backend as K"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "FIGURE_DIR = '/Users/brunodigiorgi/articles/EMEA_MLS2019/figures/keynote/'\n",
    "FIGURE_DIR = '/Users/brunodigiorgi/articles/ICASSP2020-tempoinv/paper/figures/'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# constants\n",
    "n_scales = 8\n",
    "zh = .1\n",
    "tensor_color = (.1, .1, .1)\n",
    "kernel_palette = np.asarray(colors.create_palette(colors.blues[3], n_colors=1, n_shades=128)[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "class Box(object):\n",
    "    def __init__(self, bottom_left, top_right, fake_oblique=True):\n",
    "        self.bl = bl = list(bottom_left)\n",
    "        self.tr = tr = list(top_right)\n",
    "        \n",
    "        self.points = np.array([\n",
    "            (bl[0], bl[1], bl[2]),\n",
    "            (tr[0], bl[1], bl[2]),\n",
    "            (tr[0], tr[1], bl[2]),\n",
    "            (bl[0], tr[1], bl[2]),\n",
    "            (bl[0], bl[1], tr[2]),\n",
    "            (tr[0], bl[1], tr[2]),\n",
    "            (tr[0], tr[1], tr[2]),\n",
    "            (bl[0], tr[1], tr[2]),\n",
    "        ], dtype=np.float)\n",
    "        \n",
    "        if fake_oblique:\n",
    "            self.points[:, 0] += .5 * self.points[:, 1]\n",
    "            self.tr[0] += .5 * self.tr[1]\n",
    "            self.bl[0] += .5 * self.bl[1]\n",
    "        \n",
    "        P = self.points\n",
    "        self.verts = [\n",
    "            [P[0],P[1],P[2],P[3]],\n",
    "            [P[4],P[5],P[6],P[7]], \n",
    "            [P[0],P[1],P[5],P[4]], \n",
    "            [P[2],P[3],P[7],P[6]], \n",
    "            [P[1],P[2],P[6],P[5]],\n",
    "            [P[4],P[7],P[3],P[0]],\n",
    "        ]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "def prepare_figure():\n",
    "    fig = plt.figure(figsize=(10, 5))\n",
    "    ax = fig.add_subplot(111, projection='3d', proj_type='ortho')\n",
    "    ax.view_init(azim=-90, elev=30)\n",
    "    ax.grid(False)\n",
    "    ax.axis('off')\n",
    "    return fig, ax\n",
    "\n",
    "def invisible_box(ax, box=None):\n",
    "    # this is used to maintain sizes consistent across figures\n",
    "    if box is None: \n",
    "        box = Box((0, 0, 0), (4, 1, .8))\n",
    "    pc = Poly3DCollection(box.verts, facecolors=(.1, .1, .1, .0), linewidths=1, edgecolors=(.1, .1, .1, .0))\n",
    "    ax.add_collection3d(pc)\n",
    "    \n",
    "def draw_box(ax, box, facecolor, face_alpha=.1, edgecolor=(.1, .1, .1),\n",
    "             edge_alpha=.1, linewidths=1, linestyle='-'):\n",
    "    facecolor = list(facecolor)[:3]    \n",
    "    edgecolor = list(edgecolor)[:3]\n",
    "    facecolor += [face_alpha]\n",
    "    edgecolor += [edge_alpha]\n",
    "    \n",
    "    pc = Poly3DCollection(box.verts, facecolors=facecolor, linewidths=linewidths, \n",
    "                          linestyle=linestyle, edgecolors=edgecolor)\n",
    "    ax.add_collection3d(pc)\n",
    "    \n",
    "def save(ax, path, dpi=None):\n",
    "    ax.margins(.1, .1, .1)\n",
    "    ax.axis('scaled');\n",
    "    ax.set_xlim(0, 4.5);\n",
    "\n",
    "    plt.savefig(path, transparent=True, dpi=dpi)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Input Tensor"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 399,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "box = Box((0, 0, 0), (4, 1, .1))\n",
    "draw_box(ax, box, facecolor=tensor_color, face_alpha=.1)\n",
    "\n",
    "# kernels\n",
    "x, xw, z = 1, .1, 0\n",
    "box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, 1, z + zh))\n",
    "draw_box(ax, box_, facecolor=kernel_palette[32], face_alpha=.6)\n",
    "\n",
    "save(ax, './tensor_0.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scale expanding convolution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 401,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "box = Box((0, 0, 0), (4, 1, .1))\n",
    "draw_box(ax, box, tensor_color)\n",
    "\n",
    "# kernel supports\n",
    "for i_filter in range(n_scales):\n",
    "    z = zh * i_filter\n",
    "    xw = .1 * (2 ** (i_filter / 2.0))\n",
    "    x = 1\n",
    "    \n",
    "    box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, 1, z + zh))\n",
    "    draw_box(ax, box_, facecolor=kernel_palette[32 + i_filter * 8], face_alpha=.6)\n",
    "    \n",
    "# kernel\n",
    "box_ = Box((x - xw / 2.0, 0, 0), (x + xw / 2.0, 1, zh * n_scales))\n",
    "draw_box(ax, box_, facecolor=kernel_palette[32], face_alpha=.2, edge_alpha=.0)\n",
    "    \n",
    "save(ax, './tensor_1.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Scale invariant conv 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 403,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "box = Box((0, 0, 0), (4, 1, .8))\n",
    "draw_box(ax, box, tensor_color)\n",
    "\n",
    "# kernels\n",
    "for i_filter in range(n_scales):\n",
    "    z = zh * i_filter\n",
    "    xw = .1 * (2 ** (i_filter / 2.0))\n",
    "    x = 1\n",
    "\n",
    "    box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, 1, z + zh))\n",
    "    draw_box(ax, box_, facecolor=kernel_palette[32 + i_filter * 8], face_alpha=.6)    \n",
    "\n",
    "# kernel\n",
    "box_ = Box((x - xw / 2.0, 0, 0), (x + xw / 2.0, 1, zh * n_scales))\n",
    "draw_box(ax, box_, facecolor=kernel_palette[32], face_alpha=.2, edge_alpha=.0)\n",
    "    \n",
    "save(ax, './tensor_2.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Output layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAjwAAACjCAYAAACOoMQlAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAABLFJREFUeJzt27FOG1sYhdHfGAICAU1AQrwCgheg4f0rOiJaFykwFgbZAx40qW5JIhHlHrO9VnuaXYxGn449o2EYCgAg2VbrAQAA/5rgAQDiCR4AIJ7gAQDiCR4AIJ7gAQDibf/h3DfrAMBXMfrowA0PABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8QQPABBP8AAA8bZbDyBD3/c1Go1azwC+iPF43HoCG0bw8Ncmk0nd3t7W/v5+6ynAmlssFrW/v183Nzetp7BhBA9/ZTKZ1N3dXQ3DUN+/f289B1hj0+m03t/f3e7QhP/w8GmTyaR+/PhRR0dHtbXlUQI+Np1Oaz6f19nZmfcFTbjh4VMeHh7q/v6+9vb2arVaVdd1tVgsWs8C1tDb21vN5/M6Pz+v8Xhcr6+vrSexgQQPn7K1tVXj8biGYai+76vv+1qtVq1nAWvo7e2thmGob9++1fv7e+s5bCjBw6f8dyV9fHxcq9WqFotFHR8fN14FrKPlcllPT0+tZ7Dh/JAKAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAPMEDAMQTPABAvO3WA/j6VqtVPT8/12w2az0FWEPL5bKenp5qNptV3/fV933rSWwgwcNf6bqufv78Wbu7u/X4+Nh6DrCGXl9f6/n5uR4eHurl5aWurq5aT2IDCR4+reu6ms1mdXJyUoeHh63nAGtquVzWaDSqo6Ojur6+rtPT09aT2ECCh0/p+74eHx/r7OysdnZ2quu61pOANdV1XXVdV5eXl2KHZkbDMPzu/LeHbK75fF739/etZwBfQN/3dXBwUBcXF62nkG/04YHgAQBCfBg8PksHAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOIJHgAgnuABAOJt/+F89L+sAAD4h9zwAADxBA8AEE/wAADxBA8AEE/wAADxBA8AEO8XK+G5BetSBh8AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "draw_kernels = False\n",
    "\n",
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "box = Box((0, 0, 0), (4, .1, .8))\n",
    "draw_box(ax, box, tensor_color)\n",
    "\n",
    "# kernels\n",
    "if draw_kernels:\n",
    "    for i_filter in range(n_scales):\n",
    "        z = zh * i_filter\n",
    "        xw = .1 * (2 ** (i_filter / 2.0))\n",
    "        x = 1\n",
    "\n",
    "        box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, .1, z + zh))\n",
    "        draw_box(ax, box_, facecolor=kernel_palette[32 + i_filter * 8], face_alpha=.6)\n",
    "\n",
    "    # kernel\n",
    "    box_ = Box((x - xw / 2.0, 0, 0), (x + xw / 2.0, .1, zh * n_scales))\n",
    "    draw_box(ax, box_, facecolor=kernel_palette[32], face_alpha=.2, edge_alpha=.0)    \n",
    "\n",
    "save(ax, './tensor_3b.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 407,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "box = Box((0, 0, 0), (4, .6, .8))\n",
    "draw_box(ax, box, tensor_color)\n",
    "    \n",
    "save(ax, './tensor_4b.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 382,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "# different scales\n",
    "# palette = np.asarray(colors.create_palette(colors.blues[3], n_colors=1, n_shades=128)[0])\n",
    "# palette[:, 3] = .2  # alpha\n",
    "# for i_scale in range(n_scales):\n",
    "#     z = zh * i_scale\n",
    "#     xw = .1 * (2 ** (i_scale / 2.0))\n",
    "#     x = 1\n",
    "\n",
    "# #     facecolor = palette[32 + i_scale * 8]\n",
    "#     facecolor = (.1, .1, .1, .01 + 0.02 * i_scale)\n",
    "#     box_ = Box((0, 0, z), (4, 1, z + zh))\n",
    "#     pc = Poly3DCollection(box_.verts, facecolors=facecolor, linewidths=0, edgecolors=(.1, .1, .1, .0))\n",
    "#     ax.add_collection3d(pc)\n",
    "\n",
    "box = Box((0, 0, 0), (4, .1, .8))\n",
    "pc = Poly3DCollection(box.verts, facecolors=(.1, .1, .1, .0), linewidths=1, edgecolors=(.1, .1, .1, .0))\n",
    "ax.add_collection3d(pc)\n",
    "\n",
    "# kernels\n",
    "kernel_palette[:, 3] = .6  # alpha\n",
    "for i_filter in range(n_scales):\n",
    "    z = zh * i_filter\n",
    "    xw = .1 * (2 ** ((n_scales - 1) / 2.0))\n",
    "    x = 1\n",
    "\n",
    "    facecolor = kernel_palette[32 + i_filter * 8]\n",
    "    box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, .1, z + zh))\n",
    "    pc = Poly3DCollection(box_.verts, facecolors=facecolor, linewidths=1, edgecolors=(.1, .1, .1, .0))\n",
    "    ax.add_collection3d(pc)\n",
    "    \n",
    "\n",
    "save(ax, './tensor_4.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 383,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "# different scales\n",
    "# palette = np.asarray(colors.create_palette(colors.blues[3], n_colors=1, n_shades=128)[0])\n",
    "# palette[:, 3] = .2  # alpha\n",
    "# for i_scale in range(n_scales):\n",
    "#     z = zh * i_scale\n",
    "#     xw = .1 * (2 ** (i_scale / 2.0))\n",
    "#     x = 1\n",
    "\n",
    "# #     facecolor = palette[32 + i_scale * 8]\n",
    "#     facecolor = (.1, .1, .1, .01 + 0.02 * i_scale)\n",
    "#     box_ = Box((0, 0, z), (4, 1, z + zh))\n",
    "#     pc = Poly3DCollection(box_.verts, facecolors=facecolor, linewidths=0, edgecolors=(.1, .1, .1, .0))\n",
    "#     ax.add_collection3d(pc)\n",
    "\n",
    "box = Box((0, 0, 0), (4, .1, .8))\n",
    "pc = Poly3DCollection(box.verts, facecolors=(.1, .1, .1, .0), linewidths=1, edgecolors=(.1, .1, .1, .0))\n",
    "ax.add_collection3d(pc)\n",
    "\n",
    "# kernels\n",
    "\n",
    "kernel_palette[:, 3] = .6  # alpha\n",
    "for i_filter in range(n_scales):\n",
    "    z = 0\n",
    "    xw = .1 * (2 ** ((n_scales - 3) / 2.0))\n",
    "    x = 1\n",
    "\n",
    "    facecolor = kernel_palette[32 + i_filter * 8]\n",
    "    box_ = Box((i_filter * xw, 0, z), ((i_filter + 1) * xw, .1, z + zh))\n",
    "    pc = Poly3DCollection(box_.verts, facecolors=facecolor, linewidths=1, edgecolors=(.1, .1, .1, .0))\n",
    "    ax.add_collection3d(pc)\n",
    "\n",
    "save(ax, './tensor_5.pdf')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Melspec"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 426,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "Z = Melspectrogram('/Users/brunodigiorgi/data/201707_transitions/wav/201274644.wav')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 447,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(10, 2))\n",
    "ax.grid(False)\n",
    "ax.axis('off')\n",
    "\n",
    "im = ax.imshow(\n",
    "    Z[:, 100:200], interpolation='none',\n",
    "    origin='lower',\n",
    "    extent=[0, .958, 0, .115],\n",
    "    clip_on=True)\n",
    "\n",
    "transform = mtransforms.Affine2D().skew_deg(45, 0)\n",
    "trans_data = transform + ax.transData\n",
    "im.set_transform(trans_data)\n",
    "\n",
    "# ax.set_ylim([0, 2])\n",
    "ax.axis('scaled');\n",
    "ax.set_xlim([0, 2]);\n",
    "plt.savefig('./melspec_skew.pdf', transparent=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# State space output"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "M = 32\n",
    "phi, tau = .6, .6\n",
    "phi_states = np.arange(M) / float(M)\n",
    "tau_states = 60.0 / np.logspace(np.log2(30), np.log2(240), num=25, endpoint=True, base=2)\n",
    "\n",
    "tp = TargetProcessor(phi_states, tau_states, phi_kernel_scale=4, tau_kernel_scale=4)\n",
    "y = K.get_value(tp(np.array([[phi, tau]], dtype=np.float32)))\n",
    "y = y.reshape(M, len(tau_states))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 449,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAD4AAACQCAYAAABQ19jaAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAABC5JREFUeJzt3W2IVFUcx/HvnFltmnVRxFR6QJZiIfABTKJYYzU7YBQlyLEgDKFAIoKQ3gS+K4gggiKKYF8IFkZXpcSeuPYgRVBEJEYQJKuta7FajoZl7syZXtx52zhz751777nn/3u5c/6///0wOws7M8xU2u02PkblfQF5ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReC+ReBlilamopV5rtuZ0sG1MhXgBWB3t3ND2VxONumgXwJ2Xe1saeAd9CvAU72cLwVcK6OA14Anep1xHt5Bvwk83s+c03CtTBWYBHb0O+ssXCszBOwBHokz7yRcKzMP2As8FLfDOXgHvQ/YmqTHKbhWZj7wLvBg0i5n4FqZGrAfuC+NPifgWplrgYPA5rQ6Cw/XytSB94F70uwtNFwrMwwcBjak3V1YuFZmBPgAuGsQ/YWEa2UWAh8Bdw5qR+HgWplFwCfA7YPcUyi4VmYxEAJrB72rMHCtzBLgCLAmi32FgGtllgKfAiuz2pk7XCuzHPgMuDXLvbk+2aiVuQE4SsZoyBGulbkJ+AIY63u4UgFA1Wqx9+d5jx8Fbul7qoMeGl2BWrQw9vI84aN9T3TQ7TtW01i3PNFy515QmNu0lqktdQDaI8Oxe5yC2/E1nHw0+kyL82PVRF3OwKtjN3Ni2zUArJ/4MfrhUHy8E3A1MsLZ8aUA7F0/CUCr3qZy+Ur8zlSubMCpLFsCwPaJrwBYtWCG2mwlUacTcIDzK6PH9nhNse/kOgDajYux+5yAtxYvAOC2+hS7Z1cBcN2xy4k6nYADtIYtr09vBKD5YfSr37pQ8nu8Pa9K7Uz0/9TB/dEzUfN/OJGo0wl49VL01/u3QysAuP7QqegG24rd6QQcYNl3cwCMvj0DQKtxIVGfE3B1tgHAjQd+BaB5eiZ5Z+KGjFL/JnpMN6dOpdLnBLw1ew6A5vTp1DqdgLfnrtD6489UO52ADyIC9y0C9y0C9y0C9y0C9y0C9y1lhk91u7Gs8F+AiW4Hygj/GZgIbTDd7VDZ4D8BG0IbnLnawTLBjwMbQxv83svhssCPAXeHNpjtdaAM8O+J0Of6GXId/i2wKbRB389Eugz/GtChDRpxhl2FfwlsDm0Q++VSF+GfA/eGNvgrSYlr8CPA/aENLiUtcgn+MfBAaIO/0yhzBX4Y2BLa4J+0Cl2AvwdsDW3wb5qlRYcfALaFNoj/hrb/SZHh7wAPhzaYG0R5UeFvAdtDGzQHtaCI8D3AjkGioXjwSeCx0Abx387UY4oEfwPYGdrAZrGsKPBXgSezQkMx4C8DT4c2yPRbJfOGvwg8kzUa8oU/DzybBxqgIt9b6lkE7lsE7lsE7lsE7lsE7lsE7lsE7lsE7lsE7lsE7lsE7lv+AwRx7JiF/4sgAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 144x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = plt.subplots(figsize=(2, 2))\n",
    "ax.grid(False)\n",
    "ax.axis('off')\n",
    "\n",
    "im = ax.imshow(\n",
    "    y,\n",
    "#     cmap=plt.cm.gray_r,\n",
    "    interpolation='none',\n",
    "    origin='lower',\n",
    "    extent=[0, .45, 0, 1],\n",
    "    clip_on=True)\n",
    "\n",
    "transform = mtransforms.Affine2D().skew_deg(0, 45)\n",
    "trans_data = transform + ax.transData\n",
    "im.set_transform(trans_data)\n",
    "\n",
    "# ax.set_ylim([0, 2])\n",
    "ax.axis('scaled');\n",
    "ax.set_ylim([0, 2]);\n",
    "plt.savefig('./target_skew.pdf', transparent=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "from downbeat.model.tempoinv.scale import get_kernel"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "tau = .4\n",
    "downbeats = np.arange(10) * 4 * tau + .3\n",
    "\n",
    "t_states = np.arange(1000) / 50.0\n",
    "t_distr = np.sum(get_kernel('raised_cos')(np.subtract.outer(t_states, downbeats) * 50.0 / 4.0), axis=1)\n",
    "\n",
    "tau_distr = get_kernel('raised_cos')((tau_states - tau) * 50.0 / 3.0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmEAAAB+CAYAAABs6sYsAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDMuMC4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvnQurowAAA4BJREFUeJzt3LGOTFEcwOEzS2xFaDwBjcRjKCglSuJFVF5EKCVKin0IUUg8g4gVKoKrsOYOBmOS9WN9XzMnN3cmJ5P8c385mcximqYBAMCftVNvAADgfyTCAAACIgwAICDCAAACIgwAICDCAAACx+sNfOvSzjX/mQEA/BP2Pt5fbPteJ2EAAAERBgAQEGEAAAERBgAQEGEAAAERBgAQEGEAAAERBgAQEGEAAAERBgAQEGEAAAERBgAQEGEAAAERBgAQOF5v4G+02N1dro+dOb1cT2dOzesT81e3ePf+8+v+6+W1D/uv5nvfvj2UfcJR9GX+fmf2xpjnz+zBdtY9+35n9saY58/sbcZJGABAQIQBAAREGABAwG/C1rlwbrl8duPkcn3r8oPl+uap58v1nddnxxhj3H54dXnt/L038+c9fnoYu4Sj6WD+nl1fmb0rP5+9Mca4/ejz/J2/a/ZgK6vPvoP522j21j37zN5GnIQBAAREGABAQIQBAAT8JmyNnZX/P9l9OXfqwxcX53vGk++u7+7P965+xodD2SUcTV9mZ3WefjV7Y8yzavZgO189+w7mb6PZW/PsM3ubcRIGABAQYQAAAREGABBYTNNU7+Erl3au/V0bAgD4gb2P9xfbvtdJGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAQIQBAAREGABAYDFNU70HAID/jpMwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAICACAMACIgwAIDAJ+lmeK6dxZJaAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x144 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "target = np.expand_dims(t_distr, axis=-1) * tau_distr\n",
    "\n",
    "fig, ax = plt.subplots(figsize=(10, 2))\n",
    "ax.grid(False)\n",
    "ax.axis('off')\n",
    "\n",
    "ax.imshow(target[:200].T, aspect='auto', origin='lower', extent=[0, 1, 0, .17])\n",
    "ax.axis('scaled');\n",
    "ax.set_xlim([0, 1]);\n",
    "plt.savefig('./target2.pdf', transparent=True)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Paper"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [],
   "source": [
    "zh = .15\n",
    "yw = 0\n",
    "tensor_face_alpha = 1.0\n",
    "tensor_edge_alpha = 0.6\n",
    "zh = .15\n",
    "tensor_color = (.9, .9, .9)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA2RJREFUeJzt3bGNg1AURUFAJPTjLtyIG3QXrgm2AQdG8uqze2biF9zwCCSYj+OYAACqltEDAABGEkMAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBA2nry3r87AIC/Yv7kyJMhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAEDaOnoA/8Ptdpv2fR89A95almV6vV6jZwAXJYb4in3fp+fzOXoGvHW/30dPAC7MazIAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANN8Z4iu2bZsej8foGfDWtm2jJwAXNh/Hceb+1DEAwEDzJ0dekwEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLWk/fzr6wAABjEkyEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGk/1icWwMvmaHAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA2VJREFUeJzt3bGNg1AURUFAJPTjLtwIDboL1wTbgAMj7ep7fWbiF9zw6BMwn+c5AQBULaMHAACMJIYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCAtPXivX93AAD/xfzOkZchACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIC0dfQAvsPtdpuO4xg9A15almV6Pp+jZwAfSgzxK47jmB6Px+gZ8NL9fh89AfhgPpMBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0tbRA/gO27ZN+76PngEvbds2egLwwebzPK/cXzoGABhofufIZzIAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAEDaevF+/pMVAACDeBkCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJD2AzYGFsD2CvHnAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for zh_ in [zh, zh * n_scales]:\n",
    "    fig, ax = prepare_figure()\n",
    "    invisible_box(ax)\n",
    "\n",
    "    box = Box((0, 0, 0), (2.5, yw, zh_))\n",
    "    draw_box(ax, box, facecolor=tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=tensor_face_alpha)\n",
    "\n",
    "    save(ax, os.path.join(FIGURE_DIR, './scaleinv_tensor_yw{}_zh{}.pdf'.format(yw, zh_)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA3lJREFUeJzt3SFOA2EYRdEZ0pp69oFCsxokCyBBsQMSDJaNoFHsA1eBocmwgYo2KfkL9xz9iSdvZpKZeVmWCQCg6mL0AACAkcQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkLY68t6/OwCAv2I+5MiTIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBA2mr0AP6Hm+ur6XKzHj0D9vr8+p7e3j9GzwDOlBjiJC436+nl4W70DNjr9vFp9ATgjHlNBgCkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJDmO0OcxHY3TffPr6NnwF7b3egFwDmbl2U55v6oYwCAgeZDjrwmAwDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApK2OvJ9/ZQUAwCCeDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASPsBTB8YCuB4abAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "box = Box((0, 0, 0), (2.5, yw, zh))\n",
    "draw_box(ax, box, facecolor=tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=tensor_face_alpha)\n",
    "draw_box(ax, box, facecolor=colors.oranges[3], face_alpha=.3)\n",
    "\n",
    "save(ax, os.path.join(FIGURE_DIR, './scaleinv_tensor_y_0.pdf'.format(yw, zh_)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 123,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAABBxJREFUeJzt3dFtU0kUgOExyRKklAJo26CFbYQiaIQWto0V0AQIElitNuZlaMCJYunC2Pzf9zwP58GS/3tHPt7NOQcAQNWT1QMAAKwkhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIC0yyPP++8OAOBc7B5zyJshACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIC0y9UD8Ht4+fLPsf++Xz0GHHT19Gq8e/fP6jGAEyWG2MT++368efv36jHgoNd/vVo9AnDCXJMBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApNkzxGae7FZPAADHE0NsYo45vvxnAzWnaY65egTghLkmAwDSxBAAkCaGAIA0MQQApIkhACBNDAEAaX5az2Yu7BkC4AyJIbYxx/hszxCnypoh4AGuyQCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDS7BliM39caGsAzo8YYhNzjPHp37vVY8BBdi4CD/EoDwCkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJBmzxCbubJ0EYAzJIbYxJxjfPz2/+ox4KBp6yLwAI/yAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGn2DLGJ3Rjj2qeJE7VbPQBw0nx9sYk55rj9ert6DDhoDlsXgfu5JgMA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGl+Ws9mri+1NQDnRwyxkTlub76sHgLuYc8QcD+P8gBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBp9gyxmeunF6tHAICjiSG2Mce4ufm8ego4zM5F4AGuyQCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSdnMetYDDtg4Oev7ixbi7268eAw569uxqfHj/fvUYwK+3e9QhMQQA/KYeFUOuyQCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGmXR57f/ZQpAAAW8WYIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAEDaDxx1R2K7g//dAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "# kernel supports\n",
    "for i_filter in range(n_scales):\n",
    "    z = zh * i_filter\n",
    "\n",
    "    facecolor = kernel_palette[32 + (n_scales - 1 - i_filter) * 8]\n",
    "\n",
    "    box_ = Box((0, 0, z), (2.5, yw, z + zh))\n",
    "    draw_box(ax, box_, facecolor=facecolor, face_alpha=.6, edge_alpha=.0)\n",
    "\n",
    "# box = Box((0, 0, 0), (2.5, 0, zh * n_scales))\n",
    "draw_box(ax, box, facecolor=tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=.0)\n",
    "    \n",
    "save(ax, os.path.join(FIGURE_DIR, './scaleinv_tensor_y_1.pdf'.format(yw, zh_)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA8JJREFUeJzt3bHJEwEch+FLiCiKXcQJ7BSbdBkhG7iHK9i4hxtkhHRfI2rlBGI6UT4R7pxASMB48Xufp/4Xv+KKl7viFtM0DQAAVcu5BwAAzEkMAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGmrM+/9uwMA+F8sTjnyZggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkLaaewB3w2azGcZxPPn+5fre8Pzpowsuourjl+/D++OvuWdcreVyOdzc3Mw9A66KGOKvGMdx2O/3J99/evd22D7+ccFFVB2+PRzevHo994yrtdvt5p4AV8dnMgAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIC0xTRN59yfdUzHdrsd1uv1yffP7t8OL548uOAiqj58vR0+//Rs/cnxeBwOh8PcM+BfWZx0JIYAgDvqpBjymQwASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJC2OvN+cZEVAAAz8WYIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAEDab0D7Mac5MWVoAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "box = Box((0, 0, 0), (3.5, yw, zh))\n",
    "draw_box(ax, box, facecolor=tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=tensor_face_alpha)\n",
    "\n",
    "# kernels\n",
    "x, xw, z = 1.3, .2 * (2 ** ((n_scales - 1) / 2.0)), 0\n",
    "box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, yw, z + zh))\n",
    "draw_box(ax, box_, facecolor=colors.oranges[3], face_alpha=.8)\n",
    "\n",
    "save(ax, os.path.join(FIGURE_DIR, './scaleinv_standard_conv_yw{}.pdf'.format(yw)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA21JREFUeJzt3TtKBEEUQNFunWX4Ac1E3JWhKzB2BYZuazCcwEnEHRi1gRuYQoYeuefEr+CFlyronpdlmQAAqs7WXgAAYE1iCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEjbDM77dwcA8F/Mhwy5GQIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApG3WXgD49fL6Nm13+6Ez9zeX0/PT45E2AmgQQ3Aitrv99PV9PnwGgL/xTAYApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQ5jtDcCIebq+n94/PoTN3VxdH2gagY16WZWR+aBgAYEXzIUOeyQCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGmbwfn5KFsAAKzEzRAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgLQfiCIZ3Hl4IbEAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, ax = prepare_figure()\n",
    "invisible_box(ax)\n",
    "\n",
    "# kernels\n",
    "x, xw, z = 1.3, .2, 0\n",
    "facecolor = kernel_palette[32 + (n_scales - 1) * 8]\n",
    "box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, yw, z + zh))\n",
    "draw_box(ax, box_, facecolor=facecolor, face_alpha=1.0)\n",
    "\n",
    "save(ax, os.path.join(FIGURE_DIR, './scaleinv_k_yw{}.pdf'.format(yw)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAB8NJREFUeJzt3cGLnGcdwPFnM7ub0NZsdqcZJqlN0GisSpbeBw9ePAn2IqUIhXjIRYoWQRFBUfGgCNaDKHjISfRS/5KQwxxMYVRoIXGYZLKbxJhudmfHQ0loiGn2TWb2l/f9fT63SZ5595cwsF/eZ/d9FqbTaQEAyOpA9AAAAJHEEACQmhgCAFITQwBAamIIAEhNDAEAqYkhACA1MQQApCaGAIDUxBAAkNpixfXO7gAA6mJhL4vcGQIAUhNDAEBqYggASE0MAQCpiSEAIDUxBACkJoYAgNTEEACQmhgCAFITQwBAamIIAEhNDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABITQwBAKmJIQAgNTEEAKQmhgCA1MQQAJCaGAIAUhNDAEBqYggASE0MAQCpiSEAIDUxBACkJoYAgNTEEACQmhgCAFITQwBAamIIAEhNDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABITQwBAKmJIQAgNTEEAKQmhgCA1BajByCnX7zzh7K80r7/emd7UkopZXGpVXa2J2Uy2Smt1mJZXGo99lre670f91yZlLfOvvHY6wLcI4YIsbzSLt3Tr0aPQQNtvv9e9AhAzdgmAwBSE0OEuLf1AbO2s70TPQJQM2KIEJOJb1jMx86uzxZQjRgCGmXrw63oEYCaEUOEaLX87D7zsbtrCxaoRgwRwjYZ8zKZTKNHAGpGDBHCnSHmpdVaiB4BqBnfkQhx5FCrbF27PPPrbty8VbYnuzO/LrO31DpQVg9/aubXXd69O/NrAs0mhgjxlVdfKevr6zO/7i/P/608d/xzM78us3fnyj/KuW98debXfffd6zO/JtBstskI0el0okegoXq9XvQIQM2IIUJ0u93oEWgony2gKjEEAKQmhgCA1MQQIfr9fvQIAFBKEUMAQHJ+tZ5GeXn1hXJ1c/jE779+81bZ3nGcw14sLbbK2lM8J+jl1RdmOA3AkxNDhBiPx3O57puvfe2p3v/jP/61LHU+O6NpGu7qv8r3X3+6/+95GA6HfqMMqMQ2GSGuX/dgPOZjNBpFjwDUjBgCGmUwGESPANSMGCLE2tpa9Ag01I0bN6JHAGpGDBHCNhnzIoaAqsQQIdwZYl5WVlaiRwBqRgwRot1uR49AQ4khoCoxBACk5jlDhOh0OtEj/F8nj66Uf9++uqe1482b5e7O7pwn2l/LiwdK+8jhPa09dvTZvAPT6/WiRwBqZmE6nVZZX2kxNNn3fvfn8uGRE9FjzNShzQ/KO9/9VvQYALOysJdFtskAgNTEEACQmhgiRL/fjx4BAEopYggASE4MAQCpiSFCjMfj6BFoqOFwGD0CUDNiiBDOJmNeRqNR9AhAzXjoIjyhU92V8v6NR9/hurZ5s2xtT/Zxor05uNQqLz7iwYonu8/mgxSrGAwGZX19PXoMoEbEECGacFDrW69//RP//tyvz5c7R17ap2n2bvn25fKbc69FjzE3Tq0HqrJNRgjbZMyLGAKqEkOEaMKdIZ5NTq0HqhJDhGi329Ej0FBiCKhKDAEAqYkhQnQ6negRaKherxc9AlAzYogQ3W43egQaymcLqEoMAQCpec4QzMkXjq2Vf25sPvBno40bZevuzr58/YPLi6Wz+vAPE5865jf5AD5uYTqdVllfaTE8Sr/fT/mU4LM/+33ZWN6fGFm9e72c/+l39uVrATyjFvayyDYZAJCaGAIAUhNDhBiPH33AKTyN4XAYPQJQM2KIEM4mY15Go1H0CEDNiCGgUQaDQfQIQM2IIUI4qJV5cWo9UJXnDBEi6zbZF090ymB06/7r0XijbO3M5rlDBxcXS6e9ev/150/kPPJEDAFViSFCZL0z9IOz33zg9Zs/+lW5duD5mVx7ZeF2+dMPvz2Ta9WZU+uBqmyTEaLdbkePQEOJIaAqMQQApCaGCNHp5Px5Fuav1+tFjwDUjBgiRLfbjR6BhvLZAqoSQwBAamIIAEhNDBGi3+9HjwAApRTPGYJQX/7M8fLe5Y8eQDm6tlE+3N6u9P5DS0ul8+JHD1p85aXjM58PIIOF6XRaZX2lxfAo/X6/rK+vR4/xTHnj7Z+U0Var0ns6ByflL7/9+ZwmAqi9hb0ssk1GiPF4HD0CDTUcDqNHAGpGDBEi69lkzN9oNIoeAagZMQQ0ymAwiB4BqBkxRIisB7Uyf06tB6oSQ4SwTca8iCGgKjFECHeGmBen1gNViSFCtNvt6BFoKDEEVOWhi4S4ePFiuXDhwgPfuE6fPl3OnDnz0NrhcFguXbp0f2vt3jZI0967fupk+fsHw7L139vlPxvjcnfrTimllO27W6WUUpaWD95f+/zKWjncPlq+dOLTtf33zuu9V65ceWgdwCfx0EUAoKk8dBEA4HHEEACQmhgCAFITQwBAamIIAEhNDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABITQwBAKmJIQAgNTEEAKQmhgCA1MQQAJCaGAIAUhNDAEBqYggASE0MAQCpiSEAIDUxBACkJoYAgNTEEACQmhgCAFITQwBAaosV1y/MZQoAgCDuDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABITQwBAKmJIQAgtf8BBaTx7vJhAFAAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for with_box in [0, 1]:\n",
    "    fig, ax = prepare_figure()\n",
    "    invisible_box(ax)\n",
    "\n",
    "    if with_box:\n",
    "        box = Box((0, 0, 0), (3.5, yw, zh))\n",
    "        draw_box(ax, box, tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=tensor_face_alpha)\n",
    "\n",
    "    # kernel\n",
    "    x = 1.3\n",
    "    xw = .2 * (2 ** ((n_scales - 1) / 2.0))\n",
    "    box_ = Box((x - xw / 2.0, 0, 0), (x + xw / 2.0, yw, zh * n_scales))\n",
    "    draw_box(ax, box_, facecolor=kernel_palette[32], face_alpha=.0, edge_alpha=0.2, linestyle=(0, (5, 10)))\n",
    "    \n",
    "    # kernel supports\n",
    "    for i_filter in range(n_scales):\n",
    "        z = zh * i_filter\n",
    "        xw = .2 * (2 ** (i_filter / 2.0))\n",
    "        facecolor = kernel_palette[32 + (n_scales - 1 - i_filter) * 8]\n",
    "        # facecolor = kernel_palette[32 + i_filter * 8]\n",
    "        \n",
    "        box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, yw, z + zh))\n",
    "        draw_box(ax, box_, facecolor=facecolor, face_alpha=1.0)\n",
    "\n",
    "    save(ax, os.path.join(FIGURE_DIR, './scaleinv_phi_dot_k_yw{}_box{}.pdf'.format(yw, with_box)))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Keynote"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "tensor_color = (.9, .9, .9)\n",
    "tensor_face_alpha = 0.6\n",
    "tensor_edge_alpha = 0.6\n",
    "zh = .15"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA2RJREFUeJzt3cGJg2AYRVEdXFhPWkgP6TYtWJHglJAICb8z95z1t3jLi4LOx3FMAABVP6MHAACMJIYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCAtOXkvX93AAB/xfzOkSdDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIC0ZfQA/ofb7Tbt+z56BvDCsizTtm2jZ8CliCE+Yt/36fl8jp4BvHC/30dPgMvxmgwASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgzXeG+Ih1XafH4zF6BvDCuq6jJ8DlzMdxnLk/dQwAMND8zpHXZABAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgLTl5P38lRUAAIN4MgQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIO0XskkWfksbN+gAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA2VJREFUeJzt3bGNwkAURVF7NYHroQV6oFtaoCJL3hLAEqthuefEP3jh1TjwehzHAgBQ9TN7AADATGIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBsn7/27AwD4L9ZXjrwMAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkjdkD+A6Xy2XZ9332DOCJMcbyeDxmz4CPIoZ4i33fl/v9PnsG8MT1ep09AT6Oz2QAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCAtDF7AN9h27bldrvNngE8sW3b7AnwcdbjOM7cnzoGAJhofeXIZzIAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAEDaOHm//skKAIBJvAwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEj7BSDPFn4N+90fAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAABo1JREFUeJzt3bFqFGsYx+F3zYIYsNFGEUzpBQRLFQuvQLwCvQEF7yCNhQjehYWFlvbxAgRFFCRqEVAkrA5bGJM5hXg0MedgcHe/75v3eeoP9t8M89thYEZ93wcAQFZHSg8AAChJDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABITQwBAKmND3netzsAgFaM/uSQJ0MAQGpiCABITQwBAKmJIQAgNTEEAKQmhgCA1MQQAJCaGAIAUhNDAEBqYggASE0MAQCpiSEAIDUxBACkdtiv1kOVuq6L27dvx8bGRhw5ovGhVjs7O7G1tRVXrlyJtbW10nMgIsQQA9B1Xdy8eTNOnjwZ169fj0uXLpWeBBzg5cuXcf/+/Th9+nR0XVd6DvzLX2ia9iOEVlZW4urVq54KQaV+hNC1a9fixIkTpefAHu4cNOvXELpx44YQgkr9GkKXL18uPQd+4+5Bk/aH0NLSUulJwAGEEC0QQzRHCEEbhBCtEEM0RQhBG4QQLRFDNEMIQRuEEK0RQzRBCEEbhBAtEkNUTwhBG4QQrRJDVE0IQRuEEC0TQ1RLCEEbhBCtE0NUSQhBG4QQQyCGqI4QgjYIIYZCDFEVIQRtEEIMiRiiGkII2iCEGBoxRBWEELRBCDFEYojihBC0QQgxVGKIooQQtEEIMWRiiGKEELRBCDF0YogihBC0QQiRgRhi4YQQtEEIkYUYYqGEELRBCJGJGGJhhBC0QQiRjRhiIYQQtEEIkZEYYu6EELRBCJGVGGKuhBC0QQiRmRhiboQQtEEIkZ0YYi6EELRBCIEYYg6EELRBCMF3YoiZEkLQBiEEP4khZkYIQRuEEOwlhpgJIQRtEELwu3HpAbSv7/u4detWREScO3cu1tfXi+z4+PFjfPjwIfq+L/L7ULvpdBqPHz8WQrCPGOKvTafTeP36dZw5cyYePXpUbMfnz59jMpnEq1evim2AmnVdF0tLS0II9hFD/LXRaBTHjx+Pe/fuFd3x7t27ePv2bVy4cKHoDqjV5uZm3Llzp/QMqI53hgCA1MQQAJCaGAIAUhNDAEBqYggASE0MAQCpiSEAIDUxBACkJoYAgNTEEACQmhgCAFITQwBAamIIAEhNDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABITQwBAKmJIQAgNTEEAKQmhgCA1MQQAJCaGAIAUhNDAEBqYggASE0MAQCpiSEAIDUxBACkJoYAgNTGpQfArOzu7sb29nZ8+vSp9BSo0pcvX+Lbt29Fr5G+72M6ncbRo0eLbYD9xBCDMJlM4v3797G8vBwbGxul50CVptNpfP36tdg10vd9PH36NF68eBEXL14ssgEOIoZo3mQyiWfPnsXZs2djZWWl9Byo1ubmZiwvL8fq6urCf3t3dzcePnwYb968iQcPHsSpU6cWvgH+i3eGaJoQgvr9CKH19fW4e/euEKI6YohmCSGonxCiBWKIJgkhqJ8QohViiOYIIaifEKIlYoimCCGonxCiNWKIZgghqJ8QokViiCYIIaifEKJVYojqCSGonxCiZWKIqgkhqJ8QonViiGoJIaifEGIIxBBVEkJQPyHEUIghqiOEoH5CiCERQ1RFCEH9hBBDI4aohhCC+gkhhkgMUQUhBPUTQgyVGKI4IQT1E0IMmRiiKCEE9RNCDJ0YohghBPUTQmQghihCCEH9hBBZiCEWTghB/YQQmYghFkoIQf2EENmIIRZGCEH9hBAZiSEWQghB/YQQWYkh5k4IQf2EEJmJIeZKCEH9hBDZiSHmRghB/YQQiCHmRAhB/YQQfCeGmDkhBPUTQvCTGGKmhBDUTwjBXmKImRFC0AYhBHuJIWZiZ2dHCEEDtra2hBDsMy49gPaNRqOYTqcxHo+j67p4/vx56UnAAbqui+3tbSEE+4gh/tqxY8didXU1njx5UnoK8D/6vo/z588LIdhn1Pf9Yc4f6jAAQEGjPznknSEAIDUxBACkJoYAgNTEEACQmhgCAFITQwBAamIIAEhNDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABITQwBAKmJIQAgNTEEAKQmhgCA1MQQAJCaGAIAUhNDAEBqYggASE0MAQCpiSEAIDUxBACkJoYAgNTEEACQ2viQ50dzWQEAUIgnQwBAamIIAEhNDAEAqYkhACA1MQQApCaGAIDUxBAAkJoYAgBSE0MAQGpiCABI7R/dDPYnWKxLhwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for yw in [0, 1]:\n",
    "    for zh_ in [zh, zh * n_scales]:\n",
    "        fig, ax = prepare_figure()\n",
    "        invisible_box(ax)\n",
    "\n",
    "        box = Box((0, 0, 0), (3.5, yw, zh_))\n",
    "        draw_box(ax, box, facecolor=tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=tensor_face_alpha)\n",
    "\n",
    "        save(ax, os.path.join(FIGURE_DIR, './scaleinv_tensor_yw{}_zh{}.pdf'.format(yw, zh_)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA8NJREFUeJzt3THK03AAh+FUOghVcNJD6GKHDq69h+fwCIK38B5dHb6hgughPifBr+AQiFdowJqvfZ9n/gd+U3hJIFlN0zQAAFQ9WXoAAMCSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQtp553r87AIBrsTrnkCdDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIC09dIDuA3b7XYYx3HpGVdt+/Lp8ObVs1nXfL9/GI4//1xoEbdovV4Px+Nx6RnwqIgh/olxHIfD4bD0jKv27fPH4d3z06xrvvzeDJ/ef7jQIm7Rfr9fegI8Ol6TAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKStpmmac37WYTp2u92w2WyWnnHVXr+YhrczP7r49f5h+PFrdaFF3KLT6TTc3d0tPQP+l7NukGIIALhVZ8WQ12QAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIC09czzq4usAABYiCdDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDS/gJX3DGjvwMtJwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for yw in [0, 1]:\n",
    "\n",
    "    fig, ax = prepare_figure()\n",
    "    invisible_box(ax)\n",
    "\n",
    "    box = Box((0, 0, 0), (3.5, yw, zh))\n",
    "    draw_box(ax, box, facecolor=tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=tensor_face_alpha)\n",
    "\n",
    "    # kernels\n",
    "    x, xw, z = 1.3, .2, 0\n",
    "    box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, yw, z + zh))\n",
    "    draw_box(ax, box_, facecolor=colors.oranges[3], face_alpha=.8)\n",
    "\n",
    "    save(ax, os.path.join(FIGURE_DIR, './scaleinv_standard_conv_yw{}.pdf'.format(yw)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAAA21JREFUeJzt3aFNBUEUQNFdsoYGSFAQisDRBx1QEx3QB44GsB/7DXQwCCSGET/7yT1Hv0mevJlJdtcxxgIAUHWx9wIAAHsSQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAEDaNjnv3x0AwH+x/mXIzRAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIG3bewHgx+vL8zKOh6kz69Xt8vD4dJqFACLEEJyJcTws95dfU2feJuMJgN88kwEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACk+c4QnInt+m55//yYPHNzom0AOtYxxsz81DAAwI7Wvwx5JgMA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGliCABIE0MAQJoYAgDSxBAAkCaGAIA0MQQApIkhACBNDAEAaWIIAEgTQwBAmhgCANLEEACQJoYAgDQxBACkiSEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKRtk/PrSbYAANiJmyEAIE0MAQBpYggASBNDAECaGAIA0sQQAJAmhgCANDEEAKSJIQAgTQwBAGnfCEQZBt/Si+cAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for yw in [0, 1]:\n",
    "\n",
    "    fig, ax = prepare_figure()\n",
    "    invisible_box(ax)\n",
    "\n",
    "    # # kernels\n",
    "    x, xw, z = 1.3, .2, 0\n",
    "    box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, yw, z + zh))\n",
    "    draw_box(ax, box_, facecolor=colors.oranges[3], face_alpha=.8)\n",
    "\n",
    "    save(ax, os.path.join(FIGURE_DIR, './scaleinv_k_yw{}.pdf'.format(yw)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 96,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAkMAAACqCAYAAACu7Uv4AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi40LCBodHRwOi8vbWF0cGxvdGxpYi5vcmcv7US4rQAABZdJREFUeJzt3U9r23UAx/Fvsqx/bNJ07dY5RHwEOwgyGAwEB6LgYRcvioiPwMfiIxARvXjZQVAEBWGgiOCD2EE2XJc0YevW2ngQRt0sSbpf8lvzeb1Oa/fNL99DD28a9lljNBoVAIBUzbovAABQJzEEAEQTQwBANDEEAEQTQwBANDEEAEQTQwBANDEEAEQTQwBANDEEAERrTXne/90BAJwWjUkO+c0QABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABCtVfcFyPTZ51+V23d3674GC+jV7fXy6Scf1n0N4BQRQ9Ti9t3dMmy1674GC0hkA9PyMRkAEE0MAQDRxBAAEE0MAQDRxBAAEE0MAQDRxBAAEM3OELV47ZXtcne4X/lz7/f65dHBQeXPpXrLrVY5t9Gt/Lnb7e3KnwkstsZoNJrm/FSH4Tj3Bnul9/Bx5c/94ub3ZefgbOXPpXqbrf3y8Y13Kn/uxupS2eqsVP5c4FRqTHLIx2QAQDQxBABEE0MAQDQxBABEE0MAQDQxBABEszPEQrm01S3N3oMTv36nv1se2ymayFKrVTa76yd+/cUZbAwBnISdIWoxq52h5/Xltz+VXuOluq9xKmyMHpSP3nur7ms8w84QcISdIQCAccQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0YwuwhEvb3bKmcHeRGd3+sOFG2j8d0ixPdHZC53OjG8DMB9GF6nFizq6OI2vf7hV+q3FWlHuHvTLB29fq/saz8XoInCE0UUAgHHEEAAQTQwBANHEEAAQTQwBANHEEAAQTQwBANGMLsIJbXfXSnP48Ni/vz8YlP2DwzneaDJnW81y7pjBxPPdtTnfBqB+RhepxSKMLo7zzY+/lL2Vrbqv8YyVvXvl/etX677GzBhdBI4wuggAMI4YAgCiiSEAIJoYAgCiiSEAIJoYAgCiiSEAIJrRRZiRC53VsrM3+M/37u8Oy8Hf85nrap1plHPr7We+v9lZncv7A5wWRhepRcLo4v+5+fNv5bB9fi7v1Rz+VW68eWUu7/UiMboIHGF0EQBgHDEEAEQTQwBANDEEAEQTQwBANDEEAESzMwRzdH5tpfQe7T75encwKPsV7Q6dPdMo653Ok6831vzzcoBJ2BmiFqk7Q0/77tbvpdm9WMmzDvt3yrvX3qjkWaeZnSHgCDtDAADjiCEAIJoYAgCiiSEAIJoYAgCiiSEAIJoYAgCiGV2EGm2sLZfhw14ppZT+cFgOD6d7fbNZSrfdLqWUsr62XPX1ACKIIajR1dcvP/nzj7/+UVa2Lk31+r17f5brVy6PPwjAsXxMBgBEE0MAQDQxBABEE0MAQDQxBABEE0MAQDQxBABEszNELVaX/Og9rbvcLA96d6Z+zcbq0oxudDr52QKm1RiNRtOcn+owAECNGpMc8jEZABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0cQQABBNDAEA0VpTnm/M5BYAADXxmyEAIJoYAgCiiSEAIJoYAgCiiSEAIJoYAgCiiSEAIJoYAgCiiSEAIJoYAgCi/QMJZ7xuIBOpFQAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 720x360 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "for yw in [0, 1]:\n",
    "    for with_box in [0, 1]:\n",
    "        fig, ax = prepare_figure()\n",
    "        invisible_box(ax)\n",
    "\n",
    "        if with_box:\n",
    "            box = Box((0, 0, 0), (3.5, yw, zh))\n",
    "            draw_box(ax, box, tensor_color, edge_alpha=tensor_edge_alpha, face_alpha=tensor_face_alpha)\n",
    "\n",
    "        # kernel supports\n",
    "        for i_filter in range(n_scales):\n",
    "            z = zh * i_filter\n",
    "            xw = .2 * (2 ** (i_filter / 2.0))\n",
    "            x = 1.3\n",
    "\n",
    "            box_ = Box((x - xw / 2.0, 0, z), (x + xw / 2.0, yw, z + zh))\n",
    "            draw_box(ax, box_, facecolor=kernel_palette[32 + i_filter * 8], face_alpha=.8)\n",
    "\n",
    "        # kernel\n",
    "        box_ = Box((x - xw / 2.0, 0, 0), (x + xw / 2.0, yw, zh * n_scales))\n",
    "        draw_box(ax, box_, facecolor=kernel_palette[32], face_alpha=.2, edge_alpha=.0)\n",
    "\n",
    "        save(ax, os.path.join(FIGURE_DIR, './scaleinv_phi_dot_k_yw{}_box{}.pdf'.format(yw, with_box)))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

